Bootstrapping currents and stress tensors in 3d CFTs

We perform a numerical conformal bootstrap study of the mixed system of correlation functions involving a spin-1 $\mathrm{U}(1)$ current $J$ and the stress-energy tensor $T$ in parity-preserving 3d CFTs. We find universal bounds on the stress-tensor two-point function $c_T$, which numerically reproduce the conformal collider bounds on $\langle JJT\rangle$ and $\langle TTT\rangle$, as well as bounds on the leading parity-even and parity-odd scalar operator dimensions. Under mild assumptions, we determine the values of the $\langle JJT\rangle$ and $\langle TTT\rangle$ three-point functions in the $\mathrm{O}(2)$ vector model. The $\langle TTT\rangle$ result is new and $\langle JJT\rangle$ is consistent with a previous result in the literature.

==> ancillary_files/CFDifferentiation.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Defining the Conformal Frame*)


(*---We use the notation of the Appendix A of Wess and Bagger and of the paper ArXiv:1412.1796---*)


(*----------Defining matrices in 4D----------*)
spaceDimension=3;
(*---4D metric: {-,+,+,+}. It is the same for upper and lower indices.---*)
metric3D={
{-1,0,0},
{0,1,0},
{0,0,1}
};
omegaU={{0,1},{-1,0}};(*convention for the sp(2) symplectic form with upper indices*)
omegaD=omegaU;(*convention for the sp(2) symplectic form with upper indices*)

(*---In the definition of the gamma-matrices we use the upper-coordinate index (mu-index)---*)

gammaMatrix={
{{0,1},{-1,0}},
{{0,1},{1,0}},
{{1,0},{0,-1}}
};


lowerIndex[y_[\[Mu]_]]/;NumberQ[\[Mu]]:=metric3D[[\[Mu]]] . (y/@Range[1,spaceDimension]);


lorentzSquare[x_]:=# . metric3D . #&@(x/@Range[1,spaceDimension]);


(*----------Defining matrices in 5D----------*)
(*---In the definition of the Gamma-matrices we use the upper-coordinate index (M-index)---*)
matrixZero={{0,0},{0,0}}; (*creates a 2x2 zero matrix*)

GammaMatrix={
{{gammaMatrix[[1]],matrixZero},{matrixZero,-gammaMatrix[[1]]}}//ArrayFlatten, (* As in 3D fermions *)
{{gammaMatrix[[2]],matrixZero},{matrixZero,gammaMatrix[[2]]}}//ArrayFlatten,
{{gammaMatrix[[3]],matrixZero},{matrixZero,gammaMatrix[[3]]}}//ArrayFlatten,
{{matrixZero,gammaMatrix[[1]]},{-gammaMatrix[[1]],matrixZero}}//ArrayFlatten,
{{matrixZero,gammaMatrix[[1]]},{gammaMatrix[[1]],matrixZero}}//ArrayFlatten
};

OmegaU=OmegaD={{matrixZero,IdentityMatrix[2]},{-IdentityMatrix[2],matrixZero}}//ArrayFlatten;

(*---Defining the 5D metric.---*)
metricU=metricD=DiagonalMatrix[{-1,1,1,1,-1}];



(*----------Defining the Conformal Frame Configuration of Points in 3D----------*)
x[1]={0,0,0};
x[2]={(zb-z)/2,(z+zb)/2,0};
x[3]={0,1,0};
x[4]={0,L,0};InfinitePoint=4;


xpre[1]={0,0,0};
xpre[2]={y[2][1],y[2][2],0};
xpre[3]={0,1,0};
xpre[4]={0,L,0};


(*----------5D objects in terms of 3D objects---------*)

(*5D vectors: X^M. This is the same as in 3D fermions*)
XvectorPre0[n_]:={(y[n][#]&/@Range[1,spaceDimension]),{(1-lorentzSquare[y[n]])/2,(1+lorentzSquare[y[n]])/2}}//Flatten;

XvectorPre[n_]:=XvectorPre0[n]/.y[i_][\[Mu]_]:>x[i][[\[Mu]]];
Xvector[n_]:=XvectorPre[n];
Xvector[n_/;n==InfinitePoint]:=Limit[1/L^2 XvectorPre[n],L->\[Infinity]];

(*5D matrices: X*)
Xmatrix[n_]:=(metricD . Xvector[n]) . GammaMatrix;
XmatrixPre[n_]:=(metricD . XvectorPre[n]) . GammaMatrix;
XmatrixPre0[n_]:=(metricD . XvectorPre0[n]) . GammaMatrix;

(*--- Defining the auxiliary twistors S={Subscript[s, 1],Subscript[s, 2],*,*} Subscript[s, 1]=s^2,Subscript[s, 2]=-(s^1) ---*)

SvectorPre0[i_]:=Module[{temp},

temp={s[i][2],-s[i][1],s[i][2] (-y[i][1]+y[i][2])+s[i][1] y[i][3],s[i][1] (y[i][1]+y[i][2])-s[i][2] y[i][3]};
(*{
{-(y[i][1]-y[i][2]) \[Xi][i]-y[i][3] \[Xi]b[i],-y[i][3] \[Xi][i]-(y[i][1]+y[i][2]) \[Xi]b[i]},
{\[Xi][i],\[Xi]b[i]}
}//Flatten;*)
temp=Simplify[temp];

Return[temp]
];

SvectorPre[i_]:=SvectorPre0[i]/.y[i][\[Mu]_]:>x[i][[\[Mu]]];

Svector[i_]:=If[i==InfinitePoint,Limit[1/L SvectorPre[i],L->\[Infinity]],SvectorPre[i]];


(* ::Section:: *)
(*CF abstract structure *)


(* We use the 4-point definition which is different from 1612.08987 in that the coordinates of the 4 points are the extension of the 3pt coordinates *)


ClearAll[CFS4pt];

CFS4pt/: CFS4pt[ds_,ls_,qs_,g1_]+CFS4pt[ds_,ls_,qs_,g2_]:=CFS4pt[ds,ls,qs,g1+g2];
CFS4pt/: a_*CFS4pt[ds_,ls_,qs_,g_]:=CFS4pt[ds,ls,qs,a g]
CFS4pt[ds_,ls_,qs_,0]=0;


expandCFStructs[expr_]:=expr/.{CFS4pt[\[CapitalDelta]s_,ls_,qs_,g_]:>g Module[{i},Product[\[Xi][i]^(qs[[i]]+ls[[i]])\[Xi]b[i]^(-qs[[i]]+ls[[i]]),{i,1,4}]]};


ClearAll[collapseCFStructs];
collapseCFStructs[\[CapitalDelta]s_,func___][expr_]:=Module[{tmp=Expand[expr,\[Xi][_]|\[Xi]b[_]],\[Xi]s,\[Xi]bs,qs,ls,i},
tmp=If[Head[tmp]=!=Plus,{tmp},List@@tmp];
\[Xi]s=Expand@Table[Exponent[#,\[Xi][i]],{i,1,4}]&/@tmp;
\[Xi]bs=Expand@Table[Exponent[#,\[Xi]b[i]],{i,1,4}]&/@tmp;

tmp=tmp/.{\[Xi][_]->1,\[Xi]b[_]->1};

qs=Expand[(\[Xi]s-\[Xi]bs)/2];
ls=Expand[(\[Xi]s+\[Xi]bs)/2];

tmp=Plus@@(Table[CFS4pt[\[CapitalDelta]s,ls[[i]],qs[[i]],tmp[[i]]],{i,1,Length@qs}]);
Collect[tmp,CFS4pt[___],func]
]


genericCFstruct=CFS4pt[{\[CapitalDelta][1],\[CapitalDelta][2],\[CapitalDelta][3],\[CapitalDelta][4]},{l[1],l[2],l[3],l[4]},{q[1],q[2],q[3],q[4]},g[z,zb]]


collectInCFS4pt[param___][expr_]:=expr/.{CFS4pt[\[CapitalDelta]s_,ls_,qs_,g_]:>CFS4pt[\[CapitalDelta]s,ls,qs,Collect[g,param]]};
simplifyInCFS4pt[expr_]:=expr/.{CFS4pt[\[CapitalDelta]s_,ls_,qs_,g_]:>CFS4pt[\[CapitalDelta]s,ls,qs,Simplify@g]};


collectGInCFS4pt[param___][expr_]:=expr/.{CFS4pt[\[CapitalDelta]s_,ls_,qs_,g1_]:>CFS4pt[\[CapitalDelta]s,ls,qs,Collect[g1,g[__]|Derivative[__][g][__],param]]};


mapInCFS4pt[f_][expr_]:=expr/.{CFS4pt[\[CapitalDelta]s_,ls_,qs_,g_]:>CFS4pt[\[CapitalDelta]s,ls,qs,f@g]};


(* ::Section:: *)
(*Spin representation generators*)


sigmaRotation[\[Mu]_,\[Nu]_]:=-1/4 (-omegaU) . (gammaMatrix[[\[Mu]]] . gammaMatrix[[\[Nu]]]-gammaMatrix[[\[Nu]]] . gammaMatrix[[\[Mu]]]) . omegaD;(* To be consistent with 5D gamma-matrices *)

vectorRotation[\[Lambda]_,\[Sigma]_]:=Table[metric3D[[\[Mu],\[Sigma]]]KroneckerDelta[\[Lambda],\[Nu]]-metric3D[[\[Mu],\[Lambda]]]KroneckerDelta[\[Sigma],\[Nu]],{\[Mu],1,3},{\[Nu],1,3}];

RandomRotation:=#-Transpose[#]&@Table[RandomReal[{-1,1},WorkingPrecision->30],{3},{3}]//Chop;

vectorFiniteRotation[omega_]:=MatrixExp[1/2 Sum[omega[[\[Mu],\[Nu]]]vectorRotation[\[Mu],\[Nu]],{\[Mu],1,3},{\[Nu],1,3}]];

sigmaFiniteRotation[omega_]:=MatrixExp[1/2 Sum[omega[[\[Mu],\[Nu]]]sigmaRotation[\[Mu],\[Nu]],{\[Mu],1,3},{\[Nu],1,3}]];


(*(*
This was supposed to check some consistensy of rotation matrices
*)

Block[{R,om=RandomRotation,s,sb,V,Vb,Vn,Vnb},
s=Table[RandomReal[{-1,1},WorkingPrecision\[Rule]30],{2}];
V=(omegaD.s).#.s&/@gammaMatrix;

R=vectorFiniteRotation[om];

s=sigmaFiniteRotation[om].s;
Vn=(omegaD.s).#.s&/@gammaMatrix;

Print[R.V-Vn];
]*)


(* ::Section:: *)
(*4D derivatives in conformal frame*)


delta=KroneckerDelta;


(* General dimension generators [notation of 1509.07475] *)

generatorD[][i_][a_]:=Sum[y[i][\[Mu]]D[a,y[i][\[Mu]]],{\[Mu],1,spaceDimension}]+\[CapitalDelta][i]*a;

generatorP[\[Mu]_][i_][a_]:=D[a,y[i][\[Mu]]];

generatorK[\[Mu]_][i_][a_]:=
    Sum[
       (2lowerIndex[y[i][\[Mu]]]y[i][\[Sigma]]-lorentzSquare[y[i]]delta[\[Mu],\[Sigma]])D[a,y[i][\[Sigma]]]
    ,{\[Sigma],1,spaceDimension}]+
    2\[CapitalDelta][i]*lowerIndex[y[i][\[Mu]]]*a-
    Sum[
        2y[i][\[Sigma]]generatorSpin[\[Mu],\[Sigma]][i][a]
    ,{\[Sigma],1,spaceDimension}];

generatorM[\[Mu]_,\[Nu]_][i_][a_]:=
    lowerIndex[y[i][\[Nu]]]D[a,y[i][\[Mu]]]-
    lowerIndex[y[i][\[Mu]]]D[a,y[i][\[Nu]]]+
    generatorSpin[\[Mu],\[Nu]][i][a];
    
(* 3d specific *)

(*

h[\[Mu]_,\[Nu]_]:=metric3D[[\[Mu],\[Nu]]];
commutationLHS[M_][\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_]:=M[\[Mu],\[Nu]].M[\[Rho],\[Sigma]]-M[\[Rho],\[Sigma]].M[\[Mu],\[Nu]];
commutationRHS[M_][\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_]:=
    h[\[Nu],\[Rho]]M[\[Mu],\[Sigma]]-h[\[Mu],\[Rho]]M[\[Nu],\[Sigma]]-h[\[Nu],\[Sigma]]M[\[Mu],\[Rho]]+h[\[Mu],\[Sigma]]M[\[Nu],\[Rho]];
    
(* This gives True, thus sigmaRotation(b) is appropriate matrix for generatorSpin *)
(* since generatorSpin should have commutation relation the opposite from M *)
commutationLHS[sigmaRotation][2,3,1,3]+commutationRHS[sigmaRotation][2,3,1,3]\[Equal]{{0,0},{0,0}}

*)

(* s is by default with upper index, and sb is with lower index *)
generatorSpinUP[\[Mu]_,\[Nu]_][i_][a_]:=
    Sum[s[i][\[Alpha]]sigmaRotation[\[Mu],\[Nu]][[\[Alpha],\[Beta]]]D[a,s[i][\[Beta]]],{\[Alpha],1,2},{\[Beta],1,2}];
generatorSpin[\[Mu]_,\[Nu]_][i_][a_]:=Sum[
    metric3D[[\[Mu],\[Mu]p]]metric3D[[\[Nu],\[Nu]p]]generatorSpinUP[\[Mu]p,\[Nu]p][i][a]
    ,{\[Mu]p,1,spaceDimension},{\[Nu]p,1,spaceDimension}];
    
(*

Block[
   {L=generatorSpin[2,3][1],
    R=generatorSpin[1,3][1],
    U=generatorSpin[1,2][1],
    f=g[s[1][1],s[1][2],sb[1][1],sb[1][2]]},
    Expand[L[R[f]]-R[L[f]]+U[f]]\[Equal]0
] (* Returns True *)

*)


generator4pt[gen_][args___][a_]:=Sum[gen[args][i][a],{i,1,4}];
generatorNpt[gen_][pt__][args___][a_]:=Sum[gen[args][i][a],{i,{pt}}];

generators4ptList=
    Flatten[
        {generator4pt[generatorD][]}~Join~
        Table[generator4pt[generatorP][\[Mu]],{\[Mu],1,spaceDimension}]~Join~
        Table[generator4pt[generatorK][\[Mu]],{\[Mu],1,spaceDimension}]~Join~
        Table[generator4pt[generatorM][\[Mu],\[Nu]],{\[Mu],1,spaceDimension},{\[Nu],\[Mu]+1,spaceDimension}]
    ];
    
generators4ptNonStabilizer=generators4ptList;


generic4ptCorrelator=genericFunction@@(
        Flatten[
           Table[y[i][\[Mu]],{i,1,4},{\[Mu],1,spaceDimension}]~Join~
           Table[s[i][\[Alpha]],{i,1,4},{\[Alpha],1,2}]
        ]
    );

CollectGenerics[a_,func___]:=Collect[a,genericFunction[__]|Derivative[__][genericFunction][__],func];

(* Conformal frame definition sensitive *)

all4ptDerivatives=Flatten@Table[
        D[generic4ptCorrelator,y[i][\[Mu]]],
        {i,1,4},{\[Mu],1,spaceDimension}];
        
unknown4ptDerivatives=DeleteCases[
		all4ptDerivatives,
        D[generic4ptCorrelator,y[2][1]]|D[generic4ptCorrelator,y[2][2]]
    ];


invariance4ptEquations=Collect[
    #[generic4ptCorrelator]&/@generators4ptNonStabilizer,
    generic4ptCorrelator|Derivative[___][_][___],
    Simplify
];


(* invariance4ptM.unknown4ptDerivatives\[Equal]invariance4ptB *)
{invariance4ptB,invariance4ptM}={-1,1}*(Normal/@CoefficientArrays[invariance4ptEquations,unknown4ptDerivatives]);


(* Compute the first-order derivatives *)

cfRule = {y[i_][\[Mu]_]:>xpre[i][[\[Mu]]]};
{invariance4ptB1stOrder,invariance4ptM1stOrder}={invariance4ptB,invariance4ptM}/.cfRule//Simplify;

invariance4ptM1stOrderInverse=Simplify@Inverse[invariance4ptM1stOrder];

unknown4ptDerivatives1stOrder=
    Collect[
        invariance4ptM1stOrderInverse . invariance4ptB1stOrder,
        generic4ptCorrelator|Derivative[___][_][___],
        Simplify
    ];
    
all4ptDerivatives1stOrder=Module[{pos},
    Table[
        pos=Position[unknown4ptDerivatives,der];
        If[Length@pos==0,der,unknown4ptDerivatives1stOrder[[pos[[1,1]]]]]
    ,{der,all4ptDerivatives}]
];


(* Compute the second-order derivatives *)

(* unknownDerivatives = invariance4ptM^-1.invariance4ptB *)
(* \!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]unknownDerivatives\) = (\!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]
\*SuperscriptBox[\(invariance4ptM\), \(-1\)]\)).invariance4ptB + invariance4ptM^-1.(\!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]invariance4ptB\)) *)
(* (\!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]
\*SuperscriptBox[\(invariance4ptM\), \(-1\)]\)) = - invariance4ptM^-1.(\!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]invariance4ptM\)).invariance4ptM^-1 *)
(* (\!\(
\*SubscriptBox[\(\[PartialD]\), \(i\)]invariance4ptB\)) needs to be evaluated using first order derivatives *)

derivativeVariable[Derivative[ns___][f_][vars___]]:={ns} . {vars};

ClearAll[invariance4ptMInverseDerivative];
invariance4ptMInverseDerivative[i_]:=invariance4ptMInverseDerivative[i]=
     - invariance4ptM1stOrderInverse . (
        D[
           invariance4ptM,derivativeVariable[all4ptDerivatives[[i]]]
        ]/.cfRule) . invariance4ptM1stOrderInverse//Simplify;

known4ptDerivativeVars=
    Flatten[
        Table[s[i][\[Alpha]],{i,1,4},{\[Alpha],1,2}]~Join~
        {y[2][1],y[2][2]}
    ];
    
ruleUse1stOrder=Dispatch@Module[
    {d,i},
    Flatten@Table[
        d=derivativeVariable[unknown4ptDerivatives[[i]]];
        D[generic4ptCorrelator,k,d]->D[unknown4ptDerivatives1stOrder[[i]],k]
    ,{k,known4ptDerivativeVars}
    ,{i,1,Length@unknown4ptDerivatives}]
    ~Join~
    Flatten@Table[
        unknown4ptDerivatives[[i]]->unknown4ptDerivatives1stOrder[[i]]
    ,{i,1,Length@unknown4ptDerivatives}]
];

ClearAll[invariance4ptBDerivative];
invariance4ptBDerivative[i_]:=invariance4ptBDerivative[i]=
        Collect[D[
            invariance4ptB,
            derivativeVariable[all4ptDerivatives[[i]]]
        ],genericFunction[___]|Derivative[___][_][___],Factor]/.ruleUse1stOrder/.cfRule //
          Collect[#,genericFunction[___]|Derivative[___][_][___],Factor]&;
    

(* i is in all4ptDerivatives, j is in unknown4ptDerivatives *)
ClearAll[secondOrderDerivative];
secondOrderDerivative[i_,j_] := secondOrderDerivative[i,j] =
    (invariance4ptMInverseDerivative[i][[j]] . invariance4ptB1stOrder)+
    (invariance4ptM1stOrderInverse[[j]] . invariance4ptBDerivative[i]) //Collect[#,genericFunction[___]|Derivative[___][_][___],Simplify]&;


composeSimpleDerivatives[Derivative[ns__][f_][args__],Derivative[ms__][f_][args__]]:=Derivative[Sequence@@({ns}+{ms})][f][args];
spliceSecondOrderDerivative[Derivative[ns__][f_][args__]]:=Module[{v={ns}},
    If[Length@Position[v,1]==0,
        {Derivative[Sequence@@(v/2)][f][args],Derivative[Sequence@@(v/2)][f][args]},
        Derivative[Sequence@@#][f][args]&/@(UnitVector[Length@v,#[[1]]]&/@Position[v,1])
    ]
]


secondOrderDerivativeRule={
    d:(Derivative[ns__][genericFunction][args__]/;Total[{ns}[[1;;4*spaceDimension]]]==2):>Module[{a,b,i,j,res},
        {a,b}=spliceSecondOrderDerivative[d];
        (*Print[{a,b}];*)
        {i,j}=SortBy[{Position[unknown4ptDerivatives,#],#}&/@{a,b},Length@*First];
        (*Print[{i,j}];*)
        If[Length@(j[[1]])==0,
            res=d/.cfRule,
            j=j[[1,1,1]];
            i=Position[all4ptDerivatives,i[[2]]][[1,1]];
            (*Print[{i,j}];*)
            res=secondOrderDerivative[i,j];
        ];
        res
    ],
    d:(Derivative[ns__][genericFunction][args__]/;Total[{ns}[[1;;4*spaceDimension]]]==1):>Module[{ypart,spart,i,svar},
         ypart=PadRight[{ns}[[1;;4*spaceDimension]],Length@{ns}];
         spart={ns}-ypart;
         i=Position[all4ptDerivatives,Derivative[Sequence@@ypart][genericFunction][args]][[1,1]];
         svar=Times@@((List@@generic4ptCorrelator)^spart);
         If[svar===1,all4ptDerivatives1stOrder[[i]]/.cfRule,
             D[all4ptDerivatives1stOrder[[i]]/.cfRule,svar]
         ]
    ],
    d:genericFunction[args__]:>(d/.cfRule)
};


takeWithMultiplicities[list_,mults_]:=Flatten[MapThread[ConstantArray,{list,mults},1],1];


resolve3DDerivatives[expr_]:=expr/.{
	d:Derivative[ns__][genericFunction][args__]:>Module[{v={ns},vsfree,dwithouts,sders},
		vsfree=PadRight[v[[1;;4 spaceDimension]],Length@v];
		dwithouts = (Derivative[Sequence@@vsfree][genericFunction][args])/.secondOrderDerivativeRule;
		sders = takeWithMultiplicities[{args}[[4 spaceDimension+1;;-1]],v[[4 spaceDimension+1;;-1]]];
		D[dwithouts,Sequence@@sders]
	],
	d:genericFunction[args__]:>(d/.cfRule)
};



(* Some basic testing (ignores spins) *)

(*Block[{dis,testA,testB},

dist[i_,j_]:=Simplify@lorentzSquare[y[i][#]-y[j][#]&];

(* Test some 1st order derivatives *)
testA=(D[f[(dist[1,2]dist[3,4])/(dist[1,3]dist[2,4]),(dist[1,4]dist[2,3])/(dist[1,3]dist[2,4])],#]&/@Flatten[Table[y[i][\[Mu]],{i,1,4},{\[Mu],1,spaceDimension}]]/.cfRule)//Simplify;
testB=Block[{tempf},
tempf[_,_,_,y1_,y2_,___]:=f[((1-L)^2 (-y1^2+y2^2))/(-y1^2+(-L+y2)^2),(L^2 (-y1^2+(-1+y2)^2))/(-y1^2+(-L+y2)^2)];
(D[generic4ptCorrelator,#]&/@Flatten[Table[y[i][\[Mu]],{i,1,4},{\[Mu],1,spaceDimension}]]//resolve3DDerivatives)/.genericFunction->tempf/.\[CapitalDelta][_]->0//Simplify
];
Print[testA-testB//Simplify];

(* Test some 2nd order derivatives *)
testA=(D[f[(dist[1,2]dist[3,4])/(dist[1,3]dist[2,4]),(dist[1,4]dist[2,3])/(dist[1,3]dist[2,4])],{#,2}]&/@Flatten[Table[y[i][\[Mu]],{i,1,4},{\[Mu],1,spaceDimension}]]/.cfRule)//Simplify;
testB=Block[{tempf},
tempf[_,_,_,y1_,y2_,___]:=f[((1-L)^2 (-y1^2+y2^2))/(-y1^2+(-L+y2)^2),(L^2 (-y1^2+(-1+y2)^2))/(-y1^2+(-L+y2)^2)];
(D[generic4ptCorrelator,{#,2}]&/@Flatten[Table[y[i][\[Mu]],{i,1,4},{\[Mu],1,spaceDimension}]]//resolve3DDerivatives)/.genericFunction->tempf/.\[CapitalDelta][_]->0//Simplify
];
Print[testA-testB//Simplify];
]
*)



(* ::Subsection:: *)
(*Transformation into CF rules*)


toGreek={s[i_][1]:>-\[Xi]b[i],s[i_][2]:>\[Xi][i],y[2][1]:>1/2(zb-z),y[2][2]:>1/2 (z+zb)};
toLatin={\[Xi]b[i_]:>-s[i][1],\[Xi][i_]:>s[i][2],z:>-y[2][1]+y[2][2],zb:>y[2][1]+y[2][2]};


ClearAll[derivativeList];
derivativeList[genericFunction[args__]]={};
derivativeList[Derivative[ns__][genericFunction][args__]]:=Module[{nsl={ns}},
    DeleteCases[Inner[List,List@@generic4ptCorrelator,nsl,List],{_,0}]
]


genericFunctionSubstitute[expr_,f_]:=Module[{},
    expr/.{
        genericFunction[args__]->f,
        d:Derivative[ns__][genericFunction][args__]:>D[f,Sequence@@derivativeList[d]]
    }
]


generic3DToCFExpression[genericFunctionResult_]:=Module[{tmp},
	tmp=genericFunctionSubstitute[genericFunctionResult/.cfRule,(genericCFstruct//expandCFStructs)/.toLatin];
	tmp=collapseCFStructs[{\[CapitalDelta][1],\[CapitalDelta][2],\[CapitalDelta][3],\[CapitalDelta][4]}][tmp/.toGreek];
	tmp(*//simplifyInCF4pt*)
]


CFS4ptPattern=CFS4pt[{\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_,\[CapitalDelta]4_},{l1_,l2_,l3_,l4_},{q1_,q2_,q3_,q4_},g_];
cfExpressionToRuleCF[expression_,dimshift_:{0,0,0,0}]:=ReleaseHold@Module[{temp},
{
CFS4ptPattern:>temp
}/.{temp->(expression/.{CFS4pt[ds_,rest__]:>CFS4pt[ds+dimshift,rest]}/.{
    g[z,zb]->g,
    Derivative[1,0][g][z,zb]->Hold[D[g,z]],
    Derivative[0,1][g][z,zb]->Hold[D[g,zb]],
    Derivative[1,1][g][z,zb]->Hold[D[g,z,zb]],
    Derivative[2,0][g][z,zb]->Hold[D[g,{z,2}]],
    Derivative[0,2][g][z,zb]->Hold[D[g,{zb,2}]],
    l[1]->l1,l[2]->l2,l[3]->l3,l[4]->l4,
    \[CapitalDelta][1]->\[CapitalDelta]1,\[CapitalDelta][2]->\[CapitalDelta]2,\[CapitalDelta][3]->\[CapitalDelta]3,\[CapitalDelta][4]->\[CapitalDelta]4,
    q[1]->q1,q[2]->q2,q[3]->q3,q[4]->q4
    })}
];


generic3DToCFRule[expr_]:=cfExpressionToRuleCF@generic3DToCFExpression@expr;


(* ::Subsection:: *)
(*Operator rules*)


operatorRule[\[CapitalXi][op_]][params___]:=(operatorRule[op][params]/.{a:(lhs_:>rhs_):>(
MapAt[#/.{\[CapitalDelta][i_]:>\[CapitalDelta][i]-dShift[op][params][[i]]}&,a,2
])});


operatorRuleList[\[CapitalXi][op_]][params___]:=(operatorRuleList[op][params]/.{a:(lhs_:>rhs_):>(
MapAt[#/.{\[CapitalDelta][i_]:>\[CapitalDelta][i]-dShift[op][params][[i]]}&,a,2
])});


(*operatorRule[operator_][params___]:=Module[{dshift=dShift[operator][params],tmp},
	Print["Resolving derivatives.."];
	tmp=CollectGenerics[CollectGenerics[operator[params][generic4ptCorrelator],Simplify]//resolve3DDerivatives,Simplify];
	Print["Assembling rule"];
	tmp=collectGInCFS4pt[Factor]@generic3DToCFExpression[tmp];
	Print["Taking limit"];
	tmp=mapInCFS4pt[Limit[L^(2dshift[[InfinitePoint]]) #,L->\[Infinity]]&][tmp];
	Print["Simplifying and getting the rule"];
	tmp=collectGInCFS4pt[Simplify][tmp];
	cfExpressionToRuleCF[tmp,dshift]
];*)


(*RationalLLimit[expr_]:=Module[{num=Numerator[expr],den=Denominator[expr],enum,eden},
	If[PolynomialQ[num,L]&&PolynomialQ[den,L]&&(num/den\[Equal]expr),
		enum=Exponent[num,L];
		eden=Exponent[den,L];

		Which[
			enum\[Equal]eden,Last@CoefficientList[num,L]/Last@CoefficientList[den,L]//Factor,
			enum>eden,ComplexInfinity,
			eden>enum, 0
		]

	,Limit[expr,L\[Rule]\[Infinity]]
	]
];*)


ClearAll[RationalLLimit];
RationalLLimit[expr_]:=Module[{tmp,den,num,enum,eden},
tmp=Expand[expr];
(*Print["expanded"];*)
tmp=If[Head[tmp]===Plus,List@@tmp,{tmp}];
den=PolynomialLCM@@(Denominator/@tmp);
(*Print["lcm done"];*)
tmp=Factor[den #]&/@tmp;
(*Print["cancelled"];*)
num=Total@Expand[tmp];

If[PolynomialQ[num,L]&&PolynomialQ[den,L],
enum=Exponent[num,L];
eden=Exponent[den,L];

Which[
enum==eden,Last@CoefficientList[num,L]/Last@CoefficientList[den,L]//Factor,
enum>eden,Normal[Series[num/den,{L,\[Infinity],0}]]/.L->Lerr//Factor,
eden>enum, 0
]

,Limit[num/den,L->\[Infinity]]
]
]


operatorRule[operator_][params___]:=Module[{dshift=dShift[operator][params],tmp,i},
	(*Print["Resolving derivatives.."];*)
	tmp=CollectGenerics[CollectGenerics[operator[params][generic4ptCorrelator],Simplify]//resolve3DDerivatives];
	tmp=If[Head[tmp]===Plus,List@@tmp,{tmp}];
	(*Print["Assembling rule"];*)
	tmp=Monitor[Table[generic3DToCFExpression[tmp[[i]]],{i,1,Length@tmp}],{i,Length@tmp}];
	tmp=Flatten[If[Head[#]===Plus,List@@#,{#}]&/@tmp];
	tmp=Plus@@@GatherBy[tmp,#[[1;;-2]]&];
	(*tmp=Monitor[Table[tmp[[i]]//collectGInCFS4pt[Factor],{i,1,Length@tmp}],{i,Length@tmp}];*)
	(*Print["Taking limit"];*)
	tmp=Monitor[Table[tmp[[i]]//collectGInCFS4pt[RationalLLimit[L^(2dshift[[InfinitePoint]]) #]&],{i,1,Length@tmp}],{i,Length@tmp}];
	(*Print["Simplifying and getting the rule"];*)
	tmp=Plus@@tmp/.{d:Derivative[__][_][__]:>Simplify[d],d:g[__]:>Simplify[d]};
	cfExpressionToRuleCF[tmp,dshift]
];


(*operatorListRule[operator_][params___]:=Module[{dshift=dShift[operator][params],tmp},
	tmp=CollectGenerics[CollectGenerics[operator[params][generic4ptCorrelator],Simplify]//resolve3DDerivatives,Simplify];
	tmp=simplifyInCFS4pt@generic3DToCFExpression[tmp];
	tmp=mapInCFS4pt[Limit[L^(2dshift[[InfinitePoint]]) #,L->\[Infinity]]&][tmp];
	tmp=collectGInCFS4pt[Simplify][tmp];
	tmp=If[Head[tmp]=!=Plus,{tmp},List@@tmp];
	cfExpressionToRuleCF[tmp,dshift]
];*)


(* ::Subsection:: *)
(*Casimir operator*)


dShift[opCasimir3D][pts__]:={0,0,0,0};
opCasimir3D[pts__][f_]:=-1/2 (-2 generatorNpt[generatorD][pts][][generatorNpt[generatorD][pts][][f]] +
                       Sum[generatorNpt[generatorP][pts][\[Mu]][generatorNpt[generatorK][pts][\[Nu]][f]] metric3D[[\[Mu],\[Nu]]],{\[Mu],1,spaceDimension},{\[Nu],1,spaceDimension}]+
                       Sum[generatorNpt[generatorK][pts][\[Mu]][generatorNpt[generatorP][pts][\[Nu]][f]] metric3D[[\[Mu],\[Nu]]],{\[Mu],1,spaceDimension},{\[Nu],1,spaceDimension}]+
                       Sum[generatorNpt[generatorM][pts][\[Mu],\[Nu]][generatorNpt[generatorM][pts][\[Mu]p,\[Nu]p][f]] metric3D[[\[Mu],\[Mu]p]]metric3D[[\[Nu],\[Nu]p]],{\[Mu],1,spaceDimension},{\[Nu],1,spaceDimension},{\[Mu]p,1,spaceDimension},{\[Nu]p,1,spaceDimension}]
                       );


(* ::Section:: *)
(*5D derivatives to 3D derivatives*)


(* We don't need more than 1st order in X, so for simlicity we don't do 2nd or higher (although it is not hard to generalize) *)


ClearAll[D5D]; (* Eh... never forget to put this before the definition you are debugging >_< *)

D5D[a_,X5D[i_][mu_]]/;1<=mu<=spaceDimension := D[a,y[i][mu]];
D5D[a_,X5D[i_][5]]:=(-\[CapitalDelta][i]-l[i])a-Sum[y[i][\[Nu]]D[a,y[i][\[Nu]]],{\[Nu],1,spaceDimension}];
D5D[a_,X5D[i_][4]]:=D5D[a,X5D[i][5]];

D5D[a_,S5D[i_][1]]:=D[a,s[i][2]];
D5D[a_,S5D[i_][2]]:=-D[a,s[i][1]];
D5D[a_,S5D[i_][3]]:=0;
D5D[a_,S5D[i_][4]]:=0;


(* ::Subsection:: *)
(*The 5D operators*)


(* ::Subsubsection:: *)
(*Operators with open index (!lower!)*)


dShift[translationOp][\[Delta]D_,_,i_,___]:=\[Delta]D UnitVector[4,i];

translationOp[-(1/2),1/2,i_,A_][expr_]:=SvectorPre[i][[A]]expr;
translationOp[-(1/2),-(1/2),i_,A_][expr_]:= -Sum[
										-(OmegaD . (XvectorPre[i] . metricD . GammaMatrix))[[A,B]]D5D[expr,S5D[i][B]]
									,{B,1,4}];
translationOp[1/2,1/2,i_,A_][expr_]:= -2(\[CapitalDelta][i]-1)Sum[-(OmegaD . GammaMatrix[[\[Mu]]] . OmegaU . SvectorPre[i])[[A]]D5D[expr,X5D[i][\[Mu]]],{\[Mu],1,5}]+
									-2(\[CapitalDelta][i]-1)/(2(\[CapitalDelta][i]-1))*SvectorPre[i][[A]]*Sum[(SvectorPre[i] . GammaMatrix[[\[Mu]]])[[B]]D5D[D5D[expr,S5D[i][B]],X5D[i][\[Mu]]],{B,1,4},{\[Mu],1,5}];
translationOp[1/2,-(1/2),i_,A_][expr_]:= -4(\[CapitalDelta][i]-1)(\[CapitalDelta][i]-l[i]-1)Sum[OmegaD[[A,B]]D5D[expr,S5D[i][B]],{B,1,4}]+
									-4(\[CapitalDelta][i]-1)(\[CapitalDelta][i]-l[i]-1)/(2(\[CapitalDelta][i]-1)) Sum[(OmegaD . (XvectorPre[i] . metricD . GammaMatrix) . GammaMatrix[[\[Mu]]])[[A,B]]D5D[D5D[expr,S5D[i][B]],X5D[i][\[Mu]]],{B,1,4},{\[Mu],1,5}]+
									-(4(\[CapitalDelta][i]-1)(\[CapitalDelta][i]-l[i]-1))SvectorPre[i][[A]]/(4(\[CapitalDelta][i]-1)(\[CapitalDelta][i]-l[i]-1)) Sum[(OmegaD . (XvectorPre[i] . metricD . GammaMatrix) . GammaMatrix[[\[Mu]]])[[B,C]]D5D[D5D[D5D[expr,S5D[i][C]],S5D[i][B]],X5D[i][\[Mu]]],{C,1,4},{B,1,4},{\[Mu],1,5}];


dShift[contractedOp][{\[Delta]D1_,_,i1_},{\[Delta]D2_,_,i2_}]:=\[Delta]D1*UnitVector[4,i1]+\[Delta]D2*UnitVector[4,i2];
contractedOp[{\[Delta]D1_,\[Delta]L1_,i1_},{\[Delta]D2_,\[Delta]L2_,i2_}][expr_]:=Sum[
	OmegaU[[A,B]]translationOp[\[Delta]D1,\[Delta]L1,i1,A][translationOp[\[Delta]D2,\[Delta]L2,i2,B][expr]],
	{A,1,4},{B,1,4}
];


==> ancillary_files/JT_three_point_structures.wl <==
(* ::Package:: *)

(* 

The format of each structure is {{term1,c1},{term2,c2},...}, which
stands for a linear combination of terms with coefficients ci:

c1*term1 + c2*term2 + ...

In each term, \[CapitalDelta]O=\[CapitalDelta]
is the dimension of the internal operator, and j is the spin of the
internal operator. 

The format of basis3pt[...] is

basis3pt["x","SO3r",{\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3},{j1,j2,j3},{j12,j123}]

where {\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3} are the dimensions of the operators in the 3-point
structure and {j1,j2,j3} are their spins. Meanwhile {j12,j123} label
the choice of SOSubscript[(3), r] three-point structure, see
https://arxiv.org/pdf/2011.01959 for details. A notebook "structures_3d.m"
for manipulating conformal structures in 3d is included among the
ancillary files for this paper.

*)
JJOStruct["JJOGenericEvenSpinParityEven1"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{0,j}],((-1)^-j (1+j) Sqrt[((-1+j) j)/(2+3 j+j^2)])/(Sqrt[3] (-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,j}],-(((-1)^-j Sqrt[2] Sqrt[(-1+j)/(2+j)])/(-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,-2+j}],((-1)^-j (2 j^3 Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)]+j^4 Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)]-j^2 (Sqrt[(2+3 j+j^2)/(-1+4 j^2)]+Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)])-j (Sqrt[(2+3 j+j^2)/(-1+4 j^2)]+2 Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)])+2 Sqrt[(2+3 j+j^2)/(-1+4 j^2)] (-1+\[CapitalDelta])))/(2 (2+j) (-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,j}],1/(Sqrt[6] (2+j) (-j+\[CapitalDelta])) (-1)^-j (-4 j^3 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))]-j^4 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))]-j (3 Sqrt[(-2+j+j^2)/(-3+4 j+4 j^2)]+2 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))])-j^2 (3 Sqrt[(-2+j+j^2)/(-3+4 j+4 j^2)]+5 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))])+6 Sqrt[(-2+j+j^2)/(-3+4 j+4 j^2)] (-1+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,2+j}],1/(2 (2+j) (-j+\[CapitalDelta])) (-1)^-j (-2 Sqrt[((-1+j) j)/(3+8 j+4 j^2)]+4 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+6 j^3 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+j^4 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]-j^2 (Sqrt[((-1+j) j)/(3+8 j+4 j^2)]-13 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))])-j (Sqrt[((-1+j) j)/(3+8 j+4 j^2)]-12 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))])+2 Sqrt[((-1+j) j)/(3+8 j+4 j^2)] \[CapitalDelta])}}
JJOStruct["JJOGenericEvenSpinParityEven2"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{0,j}],((-1)^-j Sqrt[((-1+j) j)/(2+3 j+j^2)] (-6+j+j^2+2 \[CapitalDelta]))/(Sqrt[3] j (-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,j}],-(((-1)^-j Sqrt[2] Sqrt[(-1+j)/(2+j)])/(-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,-2+j}],((-1)^-j (-1+j) (-Sqrt[((2+3 j+j^2)/(-1+4 j^2))]+j Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)]+j^2 Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)]+2 Sqrt[1/(-2-3 j+7 j^2+12 j^3+4 j^4)] \[CapitalDelta]))/(2 (-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,j}],-(1/(Sqrt[6] (-j+\[CapitalDelta]))) (-1)^-j (-3 Sqrt[(-2+j+j^2)/(-3+4 j+4 j^2)]+2 j^2 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))]+j^3 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))]+2 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))] \[CapitalDelta]+j (3 Sqrt[(-2+j+j^2)/(-3+4 j+4 j^2)]+Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))]+2 Sqrt[(-1+j)/((1+j)^2 (-6+5 j+12 j^2+4 j^3))] \[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,2+j}],1/(2 j (-j+\[CapitalDelta])) (-1)^-j (4 j^3 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+j^4 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+4 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]+j^2 (-Sqrt[(((-1+j) j)/(3+8 j+4 j^2))]+5 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+2 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta])+j (Sqrt[((-1+j) j)/(3+8 j+4 j^2)]+2 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))]+6 Sqrt[((-1+j) j)/((2+3 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]))}}
JJOStruct["JJOGenericEvenSpinParityOdd"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,-1+j}],((-1)^-j Sqrt[2] Sqrt[(-1+j)/(2+7 j+7 j^2+2 j^3)] (-3+\[CapitalDelta]))/(-j+\[CapitalDelta])},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,1+j}],-(((-1)^-j Sqrt[2] (1+j) Sqrt[((-1+j) j)/((1+j)^2 (2+5 j+2 j^2))] (-3+\[CapitalDelta]))/(j (-j+\[CapitalDelta])))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,-1+j}],-(((-1)^-j Sqrt[2] Sqrt[(-1+j)^2/(2+5 j+2 j^2)])/(-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,1+j}],((-1)^-j Sqrt[2] (2+j) Sqrt[(-1+j)/((2+j)^2 (1+2 j))])/(-j+\[CapitalDelta])}}
JJOStruct["JJOGenericOddSpinParityOdd"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,-1+j}],((-1)^-j Sqrt[2] (2+j) Sqrt[(-1+j^2)/(2+5 j+2 j^2)])/(-j+\[CapitalDelta])},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{1,1+j}],((-1)^-j Sqrt[2] (2+j) Sqrt[((-1+j) j)/(2+5 j+2 j^2)])/(-j+\[CapitalDelta])},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,-1+j}],-(((-1)^-j Sqrt[2] Sqrt[(2+j)/(1+2 j)] (-1+\[CapitalDelta]))/(-j+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,j},{2,1+j}],-(((-1)^-j Sqrt[2] Sqrt[(-1+j)/(1+2 j)] (-1+\[CapitalDelta]))/(-j+\[CapitalDelta]))}}
JJOStruct["JJOScalarParityEven"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{0,0}],-((-3+\[CapitalDelta])/(2 Sqrt[3] \[CapitalDelta]))},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{1,0}],0},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{2,-2}],0},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{2,0}],0},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{2,2}],-(1/(2 Sqrt[6]))}}
JJOStruct["JJOScalarParityOdd"]={{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{1,-1}],0},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{1,1}],-Sqrt[2]},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{2,-1}],0},{basis3pt["x","SO3r",{2,2,\[CapitalDelta]},{1,1,0},{2,1}],0}}

JTOStruct["JTOGenericSpinParityEven1"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,-1+j}],((-1)^-j (-j Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]-j^2 Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]-Sqrt[(2-j-2 j^2+j^3)/(6+17 j+11 j^2+2 j^3)] (-1+\[CapitalDelta])))/(Sqrt[30] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,1+j}],((-1)^-j (Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)]+Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+2 j Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+j^2 Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]-Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]))/(Sqrt[30] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,-1+j}],-(((-1)^-j (j^2 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+j (Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta])+2 (7 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+(-4 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]) \[CapitalDelta])))/(3 Sqrt[6] (2+j) (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,1+j}],1/(3 Sqrt[6] (2+j) (-j+\[CapitalDelta])^2) (-1)^-j (-14 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+2 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))])+4 (2 Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]) \[CapitalDelta]-j (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+28 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]-4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta])-j^2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-3+j}],1/(6 Sqrt[2] (2+j) (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (10 j^4 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-6 j^5 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-2 j^6 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+2 j^3 (Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+15 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)])-2 (-1+\[CapitalDelta]) (-3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]+6 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+3 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+2 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)] \[CapitalDelta])+j (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]+10 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+5 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]-24 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-4 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]-5 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]) \[CapitalDelta])+j^2 (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]+8 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]-8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-1+j}],1/(6 Sqrt[30] (2+j) (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (36 j^5 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+6 j^6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+10 j^4 (Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))])-6 (-1+\[CapitalDelta]) (-3 (5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+10 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+2 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)])+10 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)] \[CapitalDelta])+j^3 (10 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])+3 j (-5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-12 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)] \[CapitalDelta]+12 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])+j^2 (-15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-70 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-11 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-66 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-20 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+11 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,1+j}],1/(6 Sqrt[30] (2+j) (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (-54 j^5 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-6 j^6 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-30 (-1+\[CapitalDelta]) (-3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-8 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+2 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+2 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)] \[CapitalDelta])-2 j^3 (40 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+153 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])-j^4 (10 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+186 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])+j (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-260 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+68 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-72 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+140 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-68 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta])+j^2 (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-210 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+19 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-240 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+20 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-19 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,3+j}],1/(3 Sqrt[2] (2+j) (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (-6 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+36 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+58 j^4 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+12 j^5 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+j^6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]-j^3 (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]-144 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))])-3 j (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]-44 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))])+j^2 (-4 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+193 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))])+8 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]-2 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]^2)}}
JTOStruct["JTOGenericSpinParityEven2"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,-1+j}],-(((-1)^-j (j Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]+j^2 Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]+Sqrt[(2-j-2 j^2+j^3)/(6+17 j+11 j^2+2 j^3)] (-1+\[CapitalDelta])) (-18+j+j^2+4 \[CapitalDelta]))/(Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,1+j}],((-1)^-j (-18+j+j^2+4 \[CapitalDelta]) (Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)]+Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+2 j Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+j^2 Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]-Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]))/(Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,-1+j}],1/(3 Sqrt[6] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (-j^3 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-j^2 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] (-7+\[CapitalDelta])+j (3 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+4 Sqrt[(-4+j^2)/(3+7 j+2 j^2)] \[CapitalDelta]-Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta])-2 (Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+2 Sqrt[(-4+j^2)/(3+7 j+2 j^2)] \[CapitalDelta]-7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]+2 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,1+j}],1/(3 Sqrt[6] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (3 j^2 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] (-7+\[CapitalDelta])-j^3 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta])-2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+2 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]) \[CapitalDelta]-4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]^2)+j (3 Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-16 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+4 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-3 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-3+j}],1/(6 Sqrt[2] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (2 j^5 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-2 j^6 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+2 j^4 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)] (1-4 \[CapitalDelta])-2 (-1+\[CapitalDelta]) (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]+2 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+2 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)] \[CapitalDelta])+2 j^3 (Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+3 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)] \[CapitalDelta])+j^2 (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]) \[CapitalDelta])-j (-3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]+6 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-4 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+16 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-1+j}],1/(6 Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (12 j^5 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+6 j^6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+6 (-1+\[CapitalDelta]) (5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+10 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+2 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])+2 j^4 (5 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))] \[CapitalDelta])+j^2 (-15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-7 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-18 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+20 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+7 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta])-j^3 (30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-(Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta])-j (-45 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-110 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+8 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(45 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+80 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta]-4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,1+j}],1/(6 Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (-30 j^5 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-6 j^6 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+10 (-1+\[CapitalDelta]) (3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+8 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-2 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])-j^4 (10 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+66 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]+24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])-2 j^3 (20 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+45 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+48 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta])+j^2 (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+30 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+11 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-72 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+5 (3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-4 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-3 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]^2)-j (-45 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-100 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-16 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(45 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+60 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+48 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]+12 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,3+j}],1/(3 Sqrt[2] (2+j+j^2) (-j+\[CapitalDelta])^2) (-1)^-j (8 j^5 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+j^6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+2 j^4 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] (13+2 \[CapitalDelta])+j^2 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] (57+68 \[CapitalDelta])+j^3 (-Sqrt[((j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3))]+48 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+28 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] \[CapitalDelta])+j (5 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+40 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]-4 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]+68 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] \[CapitalDelta])-2 (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]-6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]-2 (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]) \[CapitalDelta]+Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]^2))}}
JTOStruct["JTOGenericSpinParityOdd1"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{0,j}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,j}],((-1)^-j Sqrt[3/10] (2+j) Sqrt[(2-3 j+j^2)/(6+5 j+j^2)])/(-j+\[CapitalDelta])^2},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,-2+j}],-(((-1)^-j (-Sqrt[((-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3))]+2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]+j Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]+Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)] \[CapitalDelta]))/(Sqrt[3] (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,j}],((-1)^-j (j Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]+2 (Sqrt[(4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3)]+Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]-Sqrt[(4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3)] \[CapitalDelta])))/(Sqrt[2] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,2+j}],((-1)^-j Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)] (3+j-\[CapitalDelta]))/(Sqrt[3] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-2+j}],1/(8 Sqrt[6] (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (-j^2 (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)])-j (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]+5 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]-8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)] \[CapitalDelta])+6 (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-4 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]-Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]+4 (-Sqrt[((6+5 j+j^2)/(-1+4 j^2))]+Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]) \[CapitalDelta]+2 Sqrt[(6+5 j+j^2)/(-1+4 j^2)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,j}],1/(16 Sqrt[5] (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (j^4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-j^2 (10 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-9 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-7 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])+12 (5 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]+10 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])+j^3 (6 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])-40 (2 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]+3 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]) \[CapitalDelta]+40 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)] \[CapitalDelta]^2-2 j (5 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-8 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)] \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,2+j}],1/(8 Sqrt[6] (3+j) (-j+\[CapitalDelta])^2) (-1)^-j (-10 j^3 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-j^4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-j^2 (3 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+37 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]+8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))] \[CapitalDelta])-3 j (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+20 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]+16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))] \[CapitalDelta])+6 (3 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+4 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))])-4 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+3 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+2 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)] \[CapitalDelta]^2))}}
JTOStruct["JTOGenericSpinParityOdd2"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{0,j}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{1,j}],((-1)^-j Sqrt[3/10] Sqrt[(2-3 j+j^2)/(6+5 j+j^2)] (12-7 \[CapitalDelta]+\[CapitalDelta]^2))/((-1+j) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,-2+j}],((-1)^-j (-4+\[CapitalDelta]) (Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)]-2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]+3 j^3 Sqrt[(-2+j)/(-6-11 j+18 j^2+43 j^3+24 j^4+4 j^5)]-j (Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)]+3 Sqrt[(-2+j)/(-6-11 j+18 j^2+43 j^3+24 j^4+4 j^5)])+2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)] \[CapitalDelta]))/(2 Sqrt[3] (-1+j) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,j}],-(1/(Sqrt[2] (-1+j) (-j+\[CapitalDelta])^2)) (-1)^-j (-4+\[CapitalDelta]) (-Sqrt[((4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3))]-Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]+2 j^2 Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))]+j^3 Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))]+j (Sqrt[(4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3)]+Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))])+Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)] \[CapitalDelta])},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{2,2+j}],1/(2 Sqrt[3] (-1+j) (-j+\[CapitalDelta])^2) (-1)^-j (-4+\[CapitalDelta]) (3 Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)]-j Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)]+6 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+15 j Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+12 j^2 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+3 j^3 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]-2 Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)] \[CapitalDelta])},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,-2+j}],1/(8 Sqrt[6] (-1+j) (-j+\[CapitalDelta])^2) (-1)^-j (6 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]-2 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]+3 j^2 (Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-5 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)])+8 (Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]-Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)] \[CapitalDelta]^2-j (9 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]+15 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]+8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)] \[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,j}],1/(16 Sqrt[5] (-1+j) (-j+\[CapitalDelta])^2) (-1)^-j (15 j^4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+15 j^3 (2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])+j^2 (10 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-13 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+45 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+8 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))] \[CapitalDelta]-4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))] \[CapitalDelta]^2)+4 (5 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]+10 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-2 (5 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-2 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]+2 (Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]^2)-2 j (15 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]+20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+14 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-16 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-4 (5 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]+2 (Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,j},{3,2+j}],1/(8 Sqrt[6] (-1+j) (-j+\[CapitalDelta])^2) (-1)^-j (-90 j^3 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-15 j^4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-j (9 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+100 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))] \[CapitalDelta]+40 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]-20 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2)+j^2 (3 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-167 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]+8 (Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2)+6 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+4 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-4 (Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2))}}
JTOStruct["JTOSpin1ParityEven"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{1,0}],-(((-4+\[CapitalDelta]) \[CapitalDelta])/(12 Sqrt[5] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{1,2}],-((12-7 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[10] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{2,0}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{2,2}],(-4-3 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[6] (-1+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,-2}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,0}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,2}],-((2+3 \[CapitalDelta]+\[CapitalDelta]^2)/(6 Sqrt[210] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,4}],-((-5-4 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[70] (-1+\[CapitalDelta])^2))}}
JTOStruct["JTOSpin1ParityOdd"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{0,1}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{1,1}],(Sqrt[3/10] (-3+\[CapitalDelta]))/(2 (-1+\[CapitalDelta]))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{2,-1}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{2,1}],-((1+\[CapitalDelta])/(2 Sqrt[10] (-1+\[CapitalDelta])))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{2,3}],-((-4+\[CapitalDelta])/(2 Sqrt[15] (-1+\[CapitalDelta])))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,-1}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,1}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,1},{3,3}],(2+\[CapitalDelta])/(2 Sqrt[30] (-1+\[CapitalDelta]))}}
JTOStruct["JTOSpin2ParityEven"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{1,1}],-((-3-2 \[CapitalDelta]+\[CapitalDelta]^2)/(20 Sqrt[2] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{1,3}],-((12-7 \[CapitalDelta]+\[CapitalDelta]^2)/(20 Sqrt[3] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{2,1}],-((-7-6 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[30] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{2,3}],(-12-\[CapitalDelta]+\[CapitalDelta]^2)/(6 Sqrt[30] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,-1}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,1}],(2+3 \[CapitalDelta]+\[CapitalDelta]^2)/(15 Sqrt[42] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,3}],-((42+23 \[CapitalDelta]+\[CapitalDelta]^2)/(180 Sqrt[2] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,5}],-((-12-4 \[CapitalDelta]+\[CapitalDelta]^2)/(36 Sqrt[7] (-2+\[CapitalDelta])^2))}}
JTOStruct["JTOSpin2ParityOdd"]={{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{0,2}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{1,2}],-((12-7 \[CapitalDelta]+\[CapitalDelta]^2)/(8 Sqrt[30] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{2,0}],-(((-4+\[CapitalDelta]) \[CapitalDelta])/(24 Sqrt[15] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{2,2}],(-36+5 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[42] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{2,4}],(20-9 \[CapitalDelta]+\[CapitalDelta]^2)/(6 Sqrt[210] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,0}],0},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,2}],(-18-7 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[105] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{2,3,\[CapitalDelta]},{1,2,2},{3,4}],-((-25+\[CapitalDelta]^2)/(24 Sqrt[42] (-2+\[CapitalDelta])^2))}}

TJOStruct["TJOGenericSpinParityEven1"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,-1+j}],(-j Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]-j^2 Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]+Sqrt[(2-j-2 j^2+j^3)/(6+17 j+11 j^2+2 j^3)] (-1+\[CapitalDelta]))/(Sqrt[30] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,1+j}],(-Sqrt[((j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3))]+Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+2 j Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+j^2 Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta])/(Sqrt[30] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,-1+j}],(j^2 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+14 (Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)])-2 (4 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]) \[CapitalDelta]+j (Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]-Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]))/(3 Sqrt[6] (2+j) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,1+j}],1/(3 Sqrt[6] (2+j) (-j+\[CapitalDelta])^2) (14 Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-28 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]-8 Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)] \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]+j^2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta])+j (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-28 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-3+j}],1/(6 Sqrt[2] (2+j) (3+j) (-j+\[CapitalDelta])^2) (10 j^4 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-6 j^5 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-2 j^6 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+2 j^3 (Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+15 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)])+2 (-1+\[CapitalDelta]) (-3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-6 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+3 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+2 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)] \[CapitalDelta])-j (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]-10 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+5 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+24 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]+4 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]-5 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]) \[CapitalDelta])-j^2 (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]-8 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-1+j}],1/(6 Sqrt[30] (2+j) (3+j) (-j+\[CapitalDelta])^2) (36 j^5 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+6 j^6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+10 j^4 (Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))])+6 (-1+\[CapitalDelta]) (-15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-6 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+10 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)] \[CapitalDelta])+j^3 (10 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])-3 j (-5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-12 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)] \[CapitalDelta]+12 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])-j^2 (-15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+70 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-11 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+66 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+20 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+11 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,1+j}],-(1/(6 Sqrt[30] (2+j) (3+j) (-j+\[CapitalDelta])^2))(54 j^5 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+6 j^6 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-30 (-1+\[CapitalDelta]) (-3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+8 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+2 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+2 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)] \[CapitalDelta])+2 j^3 (40 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+153 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])+j^4 (10 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+186 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])+j (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+260 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+68 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+72 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-140 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-68 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta])+j^2 (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+210 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+19 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+240 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-20 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-19 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,3+j}],1/(3 Sqrt[2] (2+j) (3+j) (-j+\[CapitalDelta])^2) (-6 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+36 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+58 j^4 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+12 j^5 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+j^6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]-j^3 (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]-144 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))])+j^2 (-4 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+193 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))])+4 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]+2 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]^2+j (-7 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+132 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+4 Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]))}}
TJOStruct["TJOGenericSpinParityEven2"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,-1+j}],-(((j Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]+j^2 Sqrt[(2-3 j+j^2)/(6+23 j+28 j^2+13 j^3+2 j^4)]-Sqrt[(2-j-2 j^2+j^3)/(6+17 j+11 j^2+2 j^3)] (-1+\[CapitalDelta])) (-18+j+j^2+4 \[CapitalDelta]))/(Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,1+j}],((-18+j+j^2+4 \[CapitalDelta]) (-Sqrt[((j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3))]+Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+2 j Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+j^2 Sqrt[(j (2-3 j+j^2))/((1+j)^2 (6+17 j+11 j^2+2 j^3))]+Sqrt[(j (2-3 j+j^2))/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]))/(Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,-1+j}],1/(3 Sqrt[6] (2+j+j^2) (-j+\[CapitalDelta])^2) (j^3 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-j^2 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] (-7+\[CapitalDelta])-j (3 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]-7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+(4 Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]) \[CapitalDelta])+2 (Sqrt[(-4+j^2)/(3+7 j+2 j^2)]+Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)]+2 Sqrt[(-4+j^2)/(3+7 j+2 j^2)] \[CapitalDelta]+7 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]-2 Sqrt[((-2+j) (-1+j)^2)/(6+17 j+11 j^2+2 j^3)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,1+j}],1/(3 Sqrt[6] (2+j+j^2) (-j+\[CapitalDelta])^2) (3 j^2 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] (-7+\[CapitalDelta])+j^3 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta])-j (3 Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+16 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+4 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]+3 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]) \[CapitalDelta]-4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]^2)+2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-2 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]+2 (Sqrt[(2-3 j+j^2)/(3+7 j+2 j^2)]-7 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (3+7 j+2 j^2))] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-3+j}],1/(6 Sqrt[2] (2+j+j^2) (-j+\[CapitalDelta])^2) (2 j^5 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]-2 j^6 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+2 j^4 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)] (1-4 \[CapitalDelta])+2 (-1+\[CapitalDelta]) (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]-2 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+2 Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)] \[CapitalDelta])+2 j^3 (Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+3 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)] \[CapitalDelta])+j (-3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-6 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]-8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]+(3 Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]+4 Sqrt[((-2+j)^2 (2+3 j+j^2))/(9-3 j-38 j^2+12 j^3+8 j^4)]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]-16 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]) \[CapitalDelta])-j^2 (-Sqrt[((6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3))]+Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]+(Sqrt[(6+11 j+6 j^2+j^3)/(3-2 j-12 j^2+8 j^3)]-Sqrt[((1+j) (2-3 j+j^2)^2)/(18+3 j-79 j^2-14 j^3+28 j^4+8 j^5)]-8 Sqrt[1/(18+21 j-76 j^2-93 j^3+14 j^4+36 j^5+8 j^6)]) \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-1+j}],1/(6 Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2) (12 j^5 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+6 j^6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]-6 (-1+\[CapitalDelta]) (5 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-10 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+2 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta])+2 j^4 (5 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+6 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))] \[CapitalDelta])-j^3 (30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+(Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta])-j^2 (-15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+30 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-7 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+18 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(15 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-20 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+7 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]+24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta])+j (-45 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]+110 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]+8 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-12 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]+(45 Sqrt[(-12-4 j+3 j^2+j^3)/(-9-18 j+4 j^2+8 j^3)]-80 Sqrt[(-4+j^2)/(-27-63 j-6 j^2+28 j^3+8 j^4)]-4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)]-24 Sqrt[(-2+j)/((1+j)^2 (-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5))]) \[CapitalDelta]-4 Sqrt[((-2+j) (-1+j)^2)/(-54-153 j-75 j^2+50 j^3+44 j^4+8 j^5)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,1+j}],-(1/(6 Sqrt[30] (2+j+j^2) (-j+\[CapitalDelta])^2))(30 j^5 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+6 j^6 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-10 (-1+\[CapitalDelta]) (-3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+8 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+2 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])+2 j^3 (20 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+45 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]+48 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta])+j^4 (10 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+66 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta])+j (45 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-100 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+16 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+(-45 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+60 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+48 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]-12 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]^2)+j^2 (-15 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]-30 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]+11 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+72 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+5 (3 Sqrt[(6-7 j+j^3)/(-5-2 j+20 j^2+8 j^3)]+4 Sqrt[(2-3 j+j^2)/(-15-11 j+58 j^2+44 j^3+8 j^4)]-3 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]+24 Sqrt[(2-3 j+j^2)/((2+3 j+j^2)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((2+j)^2 (-15-11 j+58 j^2+44 j^3+8 j^4))] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,3+j}],1/(3 Sqrt[2] (2+j+j^2) (-j+\[CapitalDelta])^2) (8 j^5 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+j^6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+2 j^4 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] (13+2 \[CapitalDelta])+j^2 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] (57+68 \[CapitalDelta])+j^3 (-Sqrt[((j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3))]+48 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+28 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] \[CapitalDelta])+j (Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)]+40 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+68 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] \[CapitalDelta])+2 (-Sqrt[((j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3))]+6 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))]+12 Sqrt[(j (2-3 j+j^2))/((6+11 j+6 j^2+j^3)^2 (15+46 j+36 j^2+8 j^3))] \[CapitalDelta]+Sqrt[(j (2-3 j+j^2))/(15+46 j+36 j^2+8 j^3)] \[CapitalDelta]^2))}}
TJOStruct["TJOGenericSpinParityOdd1"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{0,j}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,j}],(Sqrt[3/10] (2+j) Sqrt[(2-3 j+j^2)/(6+5 j+j^2)])/(-j+\[CapitalDelta])^2},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,-2+j}],(Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)]+2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]+j Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]-Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)] \[CapitalDelta])/(Sqrt[3] (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,j}],-((j Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]+2 (-Sqrt[((4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3))]+Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]+Sqrt[(4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3)] \[CapitalDelta]))/(Sqrt[2] (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,2+j}],-((Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)] (1+j+\[CapitalDelta]))/(Sqrt[3] (-j+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-2+j}],1/(8 Sqrt[6] (3+j) (-j+\[CapitalDelta])^2) (-j^2 (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)])-j (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]+5 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]+8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)] \[CapitalDelta])+6 (3 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+4 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]-Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]-4 (Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]) \[CapitalDelta]+2 Sqrt[(6+5 j+j^2)/(-1+4 j^2)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,j}],1/(16 Sqrt[5] (3+j) (-j+\[CapitalDelta])^2) (j^4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-j^2 (10 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-9 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-7 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])+j^3 (6 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])-2 j (5 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]+20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-8 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)] \[CapitalDelta])+4 (15 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-30 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-3 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+3 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-20 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)] \[CapitalDelta]+30 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)] \[CapitalDelta]+10 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)] \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,2+j}],1/(8 Sqrt[6] (3+j) (-j+\[CapitalDelta])^2) (-10 j^3 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-j^4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-3 j (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+20 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))] \[CapitalDelta])-j^2 (3 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+37 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))] \[CapitalDelta])+6 (3 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-4 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))])-4 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-3 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+2 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)] \[CapitalDelta]^2))}}
TJOStruct["TJOGenericSpinParityOdd2"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{0,j}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{1,j}],(Sqrt[3/10] Sqrt[(2-3 j+j^2)/(6+5 j+j^2)] (12-7 \[CapitalDelta]+\[CapitalDelta]^2))/((-1+j) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,-2+j}],((-4+\[CapitalDelta]) (Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)]+2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)]+3 j^3 Sqrt[(-2+j)/(-6-11 j+18 j^2+43 j^3+24 j^4+4 j^5)]-j (Sqrt[(-4-4 j+j^2+j^3)/(-3-j+12 j^2+4 j^3)]+3 Sqrt[(-2+j)/(-6-11 j+18 j^2+43 j^3+24 j^4+4 j^5)])-2 Sqrt[((-1+j)^2 (-2-j+j^2))/(-6-5 j+23 j^2+20 j^3+4 j^4)] \[CapitalDelta]))/(2 Sqrt[3] (-1+j) (-j+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,j}],-(1/(Sqrt[2] (-1+j) (-j+\[CapitalDelta])^2))(-4+\[CapitalDelta]) (-Sqrt[((4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3))]+Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)]+2 j^2 Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))]+j^3 Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))]+j (Sqrt[(4-4 j-j^2+j^3)/(-9+9 j+16 j^2+4 j^3)]+Sqrt[(2-3 j+j^2)/((1+j)^2 (-18+9 j+41 j^2+24 j^3+4 j^4))])-Sqrt[(2-3 j+j^2)/(-18+9 j+41 j^2+24 j^3+4 j^4)] \[CapitalDelta])},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{2,2+j}],1/(2 Sqrt[3] (-1+j) (-j+\[CapitalDelta])^2) (-4+\[CapitalDelta]) (-Sqrt[((j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3))]-j Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)]+6 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+15 j Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+12 j^2 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+3 j^3 Sqrt[(j (2-3 j+j^2))/((2+3 j+j^2)^2 (9+27 j+20 j^2+4 j^3))]+2 Sqrt[(j (2-3 j+j^2))/(9+27 j+20 j^2+4 j^3)] \[CapitalDelta])},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,-2+j}],1/(8 Sqrt[6] (-1+j) (-j+\[CapitalDelta])^2) (6 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]-2 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]+3 j^2 (Sqrt[(6+5 j+j^2)/(-1+4 j^2)]-5 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)])-8 (Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]+Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)] \[CapitalDelta]^2-j (9 Sqrt[(6+5 j+j^2)/(-1+4 j^2)]+8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)]+15 Sqrt[(2-3 j+j^2)^2/(-6-5 j+23 j^2+20 j^3+4 j^4)]-8 Sqrt[((-2+j)^2 (2+j))/(-3-j+12 j^2+4 j^3)] \[CapitalDelta]))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,j}],1/(16 Sqrt[5] (-1+j) (-j+\[CapitalDelta])^2) (15 j^4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+15 j^3 (2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))])+j^2 (10 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-13 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+45 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+8 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))] \[CapitalDelta]-4 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))] \[CapitalDelta]^2)+4 (5 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-10 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+2 (5 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-2 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+2 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]+2 (Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]^2)-2 j (15 Sqrt[(-6+j+j^2)/(-3+4 j+4 j^2)]-20 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]+14 Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-16 Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+4 (5 Sqrt[(-2+j)/(-9+9 j+16 j^2+4 j^3)]-Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]-Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]+2 (Sqrt[(-2+j)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]+Sqrt[((-2+j) (-1+j)^2)/((2+j)^2 (-9+9 j+16 j^2+4 j^3))]) \[CapitalDelta]^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,j},{3,2+j}],1/(8 Sqrt[6] (-1+j) (-j+\[CapitalDelta])^2) (-90 j^3 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-15 j^4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-j (9 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-16 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+100 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]+8 (2 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+5 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]) \[CapitalDelta]-20 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2)+6 (Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]-4 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]+4 (Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-2 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2)+j^2 (3 Sqrt[(2-3 j+j^2)/(3+8 j+4 j^2)]+8 Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]-167 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]-8 (Sqrt[(2-3 j+j^2)/((3+j)^2 (3+8 j+4 j^2))]+Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))]) \[CapitalDelta]+4 Sqrt[(2-3 j+j^2)/((6+5 j+j^2)^2 (3+8 j+4 j^2))] \[CapitalDelta]^2))}}
TJOStruct["TJOSpin1ParityEven"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{1,0}],-((8-6 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[5] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{1,2}],-((-4-3 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[10] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{2,0}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{2,2}],-((-4-3 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[6] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,-2}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,0}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,2}],-((-4-3 \[CapitalDelta]+\[CapitalDelta]^2)/(6 Sqrt[210] (-1+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,4}],-((3+4 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[70] (-1+\[CapitalDelta])^2))}}
TJOStruct["TJOSpin1ParityOdd"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{0,1}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{1,1}],-((Sqrt[3/10] (-3+\[CapitalDelta]))/(2 (-1+\[CapitalDelta])))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{2,-1}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{2,1}],-((-3+\[CapitalDelta])/(2 Sqrt[10] (-1+\[CapitalDelta])))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{2,3}],-((2+\[CapitalDelta])/(2 Sqrt[15] (-1+\[CapitalDelta])))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,-1}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,1}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,1},{3,3}],-((2+\[CapitalDelta])/(2 Sqrt[30] (-1+\[CapitalDelta])))}}
TJOStruct["TJOSpin2ParityEven"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{1,1}],(-3+\[CapitalDelta])^2/(20 Sqrt[2] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{1,3}],(-6-\[CapitalDelta]+\[CapitalDelta]^2)/(20 Sqrt[3] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{2,1}],-((-15+2 \[CapitalDelta]+\[CapitalDelta]^2)/(12 Sqrt[30] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{2,3}],(-10-3 \[CapitalDelta]+\[CapitalDelta]^2)/(6 Sqrt[30] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,-1}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,1}],(6+\[CapitalDelta]-\[CapitalDelta]^2)/(15 Sqrt[42] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,3}],(-46-21 \[CapitalDelta]+\[CapitalDelta]^2)/(180 Sqrt[2] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,5}],(8+6 \[CapitalDelta]+\[CapitalDelta]^2)/(36 Sqrt[7] (-2+\[CapitalDelta])^2)}}
TJOStruct["TJOSpin2ParityOdd"]={{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{0,2}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{1,2}],-((12-7 \[CapitalDelta]+\[CapitalDelta]^2)/(8 Sqrt[30] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{2,0}],(8-6 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[15] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{2,2}],-((44-15 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[42] (-2+\[CapitalDelta])^2))},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{2,4}],(12+\[CapitalDelta]-\[CapitalDelta]^2)/(6 Sqrt[210] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,0}],0},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,2}],(-28+3 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[105] (-2+\[CapitalDelta])^2)},{basis3pt["x","SO3r",{3,2,\[CapitalDelta]},{2,1,2},{3,4}],-((-21-4 \[CapitalDelta]+\[CapitalDelta]^2)/(24 Sqrt[42] (-2+\[CapitalDelta])^2))}}

JJTStruct["TJJComplexScalar"]={{basis3pt["x","SO3r",{3,2,2},{2,1,1},{1,2}],7 Sqrt[3/5]},{basis3pt["x","SO3r",{3,2,2},{2,1,1},{2,2}],-1},{basis3pt["x","SO3r",{3,2,2},{2,1,1},{3,2}],4/Sqrt[35]},{basis3pt["x","SO3r",{3,2,2},{2,1,1},{3,4}],-Sqrt[(15/7)]}}
JJTStruct["TJJDiracFermion"]={{basis3pt["x","SO3r",{3,2,2},{2,1,1},{1,2}],Sqrt[15]},{basis3pt["x","SO3r",{3,2,2},{2,1,1},{2,2}],-3}}
JJTStruct["JTJComplexScalar"]={{basis3pt["x","SO3r",{2,3,2},{1,2,1},{1,0}],14 Sqrt[2/15]},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{1,2}],-(7/Sqrt[15])},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{2,2}],1},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{3,2}],-(8/Sqrt[35])},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{3,4}],3 Sqrt[3/35]}}
JJTStruct["JTJDiracFermion"]={{basis3pt["x","SO3r",{2,3,2},{1,2,1},{1,0}],2 Sqrt[10/3]},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{1,2}],-Sqrt[(5/3)]},{basis3pt["x","SO3r",{2,3,2},{1,2,1},{2,2}],3}}
JJTStruct["JJTComplexScalar"]={{basis3pt["x","SO3r",{2,2,3},{1,1,2},{0,2}],2 Sqrt[3]},{basis3pt["x","SO3r",{2,2,3},{1,1,2},{1,2}],-2 Sqrt[3]},{basis3pt["x","SO3r",{2,2,3},{1,1,2},{2,2}],4 Sqrt[3/7]},{basis3pt["x","SO3r",{2,2,3},{1,1,2},{2,4}],-Sqrt[(15/7)]}}
JJTStruct["JJTDiracFermion"]={{basis3pt["x","SO3r",{2,2,3},{1,1,2},{0,2}],2 Sqrt[3]},{basis3pt["x","SO3r",{2,2,3},{1,1,2},{1,2}],-2 Sqrt[3]}}

